A MASH simulation of the photoexcited dynamics of cyclobutanone

In response to a community prediction challenge, we simulate the nonadiabatic dynamics of cyclobutanone using the mapping approach to surface hopping (MASH). We consider the first 500 fs of relaxation following photo-excitation to the S2 state and predict the corresponding time-resolved electron-diffraction signal that will be measured by the planned experiment. 397 ab-initio trajectories were obtained on the fly with state-averaged complete active space self-consistent field (SA-CASSCF) using a (12,11) active space. To obtain an estimate of the potential systematic error 198 of the trajectories were calculated using an aug-cc-pVDZ basis set and 199 with a 6-31+G* basis set. MASH is a recently proposed independent trajectory method for simulating nonadiabatic dynamics, originally derived for two-state problems. As there are three relevant electronic states in this system, we used a newly developed multi-state generalisation of MASH for the simulation: the uncoupled spheres multi-state MASH method (unSMASH). This study therefore serves both as an investigation of the photo-dissociation dynamics of cyclobutanone, and also as a demonstration of the applicability of unSMASH to ab-initio simulations. In line with previous experimental studies, we observe that the simulated dynamics is dominated by three sets of dissociation products, C3H6+CO, C2H4+C2H2O and C2H4+CH2+CO, and we interpret our predicted electron-diffraction signal in terms of the key features of the associated dissociation pathways.

==> strip.sh <==
#!/bin/bash

# remove tex comments from file $1 
# and output results to stdout

perl -pe 's/(^|[^\\])%.*/\1%/' < $1


==> supplementary/geoms/xyz_files_avdz/interpolate_geoms.py <==
import numpy as np
from polylib import vmd

init, atomlist = vmd.load('orca_swapped.xyz', getatomlist=True)
final = vmd.load('cb_s1-s2_ci1.xyz')
geoms = np.linspace(init, final, 20, endpoint=True)
print(geoms.shape)
vmd.xyz(geoms, atomlist, 'interpolated_cb_s1-s2_ci1/all.xyz')
#for i in range(len(geoms)):
#	vmd.xyz(geoms[i], atomlist)

